Semi-Abstract Value-Based Argumentation Framework

In his seminal paper, Phan Minh Dung (1995) proposed abstract argumentation framework, which models argumentation using directed graphs where structureless arguments are the nodes and attacks among the arguments are the edges. In the following years, many extensions of this framework were introduced. These extensions typically add a certain form of structure to the arguments. This thesis showcases two such extensions -- value-based argumentation framework by Trevor Bench-Capon (2002) and semi-abstract argumentation framework by Esther Anna Corsi and Christian Ferm\"uller (2017). The former introduces a mapping function that links individual arguments to a set of ordered values, enabling a distinction between objectively and subjectively acceptable arguments. The latter links claims of individual arguments to propositional formulae and then applies newly-introduced attack principles in order to make implicit attacks explicit and to enable a definition of a consequence relation that relies on neither the truth values nor the interpretations in the usual sense. The contribution of this thesis is two-fold. Firstly, the new semi-abstract value-based argumentation framework is introduced. This framework maps propositional formulae associated with individual arguments to a set of ordered values. Secondly, a complex moral dilemma is formulated using the original and the value-based argumentation frameworks showcasing the expressivity of these formalisms.

==> build-all.sh <==
#!/bin/sh
# Copyright (C) 2014-2017 by Thomas Auzinger <thomas@auzinger.name>

CLASS=vutinfth
SOURCE=example

# Build vutinfth documentation
pdflatex $CLASS.dtx
pdflatex $CLASS.dtx
makeindex -s gglo.ist -o $CLASS.gls $CLASS.glo
makeindex -s gind.ist -o $CLASS.ind $CLASS.idx
pdflatex $CLASS.dtx
pdflatex $CLASS.dtx

# Build the vutinfth class file
pdflatex $CLASS.ins

# Build the vutinfth example document
pdflatex $SOURCE
bibtex   $SOURCE
pdflatex $SOURCE
pdflatex $SOURCE
makeindex -t $SOURCE.glg -s $SOURCE.ist -o $SOURCE.gls $SOURCE.glo
makeindex -t $SOURCE.alg -s $SOURCE.ist -o $SOURCE.acr $SOURCE.acn
makeindex -t $SOURCE.ilg -o $SOURCE.ind $SOURCE.idx
pdflatex $SOURCE
pdflatex $SOURCE

echo
echo
echo Class file and example document compiled.


==> build-thesis.sh <==
#!/bin/sh
# Copyright (C) 2014-2017 by Thomas Auzinger <thomas@auzinger.name>

# Replace the 'x' in the next line with the name of the thesis' main LaTeX document without the '.tex' extension
SOURCE=x

# Build the thesis document
pdflatex $SOURCE
bibtex   $SOURCE
pdflatex $SOURCE
pdflatex $SOURCE
makeindex -t $SOURCE.glg -s $SOURCE.ist -o $SOURCE.gls $SOURCE.glo
makeindex -t $SOURCE.alg -s $SOURCE.ist -o $SOURCE.acr $SOURCE.acn
makeindex -t $SOURCE.ilg -o $SOURCE.ind $SOURCE.idx
pdflatex $SOURCE
pdflatex $SOURCE

echo
echo
echo Thesis document compiled.

